Resume Means Resume: A Machine-Checked Conformance Contract for Checkpoint, Interrupt, and Resume Semantics in Workflow Persistence Layers

A framework that persists execution state so a run can be interrupted, survive a crash, and continue must decide what a resume means for effects that already happened. Five widely deployed agent workflow frameworks answer differently, none exposes a machine-checkable contract, and measured behavior violates even the fragments they state. The RESUME CONTRACT states six properties over the persistence API (prefix continuation, effect exactly-once, fork determinism, checkpoint validity, consume-once, recovery determinism), plus fork-intent and liveness obligations. A TLA+ model checks a reference semantics exhaustively, unchanged at scaled bounds (7.4 million states), and the reference conjunction is additionally TLAPS-proved unbounded (196 obligations); a 39-cell fault matrix and two companion modules yield the separating models independence requires. A deterministic, LLM-free harness measures them at pinned releases. LangGraph 1.2.9 durably records a second resume value and never consults it, persists schema-invalid state silently, and re-executes durably recorded work after a real SIGKILL: exactly-once across interrupts, at-least-once across crashes, on one API. CrewAI 1.15.2 re-executes completed effect-bearing methods against its written claim; pydantic-graph 1.x cannot resume after a mid-node crash; no two probed frameworks share a conformance profile. Consume-once holds sequentially and fails under concurrent delivery: k processes resuming one parked interrupt fire the gated effect k times, saturation 1.0 in 36 of 40 cells, and the failure crosses hosts. REMIT, a reference sequencer whose Verus-verified recovery core is line-identical to the shipped executable, repairs the fork and validity cells. The cross-process cell is repaired at the read path: an opt-in gate claims consumption in the shared store, serving one racer and refusing the rest before any node executes.

==> anc/supplement.tex <==
\documentclass[10pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb}
\usepackage{booktabs}
\usepackage[hyphens]{url}
\usepackage{pifont}
\newcommand{\sys}{\textsc{Remit}}
\newcommand{\LG}{LangGraph}
\newcommand{\LI}{LlamaIndex}
\newcommand{\CA}{CrewAI}
\newcommand{\yes}{\ding{51}}
\newcommand{\no}{\ding{55}}
\newcommand{\docd}{D}
\newcommand{\und}{U}
\title{Resume Means Resume --- Supplementary Material}
\author{Sajjad Khan}
\date{}
\begin{document}
\maketitle
\noindent This supplement reproduces, verbatim from the main
paper, two apparatus blocks relocated for length: the
harness-mutation operator analysis (S1, cited from main-paper Sec.~9)
and the probe-suite campaign inventory (S2, cited from main-paper
Sec.~5.3). Every number below also appears in the committed receipts
the artifact's \texttt{reproduce.sh} re-derives.

\section*{S1\quad Harness mutation study (probes~169, 170, 172)}
The complementary check mutates the
\emph{harness}: probe~169 re-derives fifteen load-bearing verdicts from
the committed stable-view receipts, finding fifteen of fifteen present
and none in disagreement, and probes~170 and 172 implement and run the
operators. Each operator is self-locating against a named site and
refuses to write a file whose content did not change, so a mutant that
silently fails to apply cannot be mistaken for a survivor; and a
prediction may name only cells the operator can \emph{reach} --- cells
whose backing probe it actually mutates. Table~\ref{tab:mutants}
reports the run on that basis, over fifteen load-bearing cells.

Four operators are confirmed. Fork-value blindness, which makes the FD
oracle compare a served outcome against itself rather than against the
value supplied, kills \#6663 and nothing else: the FD verdict is coupled
to the supplied value, not to self-consistency. A state-only oracle,
reading framework-visible state in place of the external ledger, kills
the cross-process consume-once cell --- the mechanical form of the claim
that duplicates invisible in framework state are visible only in the
ledger (main paper, Sec.~5), which the CrewAI receipt argues by
example and this argues by construction. An undercounting ledger kills
the same cell. And barrier removal, replacing the filesystem barrier
with a fixed sleep, kills \emph{nothing}: the timing-free claim
discharged in evidence rather than prose.

Two operators required correction before they said anything, both
corrections findings about the study rather than the harness; the
undercount operator falls in this group and in the four above, so the
three groups name eight distinct operators, not nine. The
undercount operator, keyed on
$\langle\text{thread},\text{task}\rangle$, killed nothing --- the race
arm records each racer's fire under a per-value task key, so the guard
never fired; that operator was a deduplicate-identical-effects
mutation, strictly weaker than an undercount, and re-keyed on the
thread alone it kills as predicted. The overcount operator reaches only
a cell whose verdict is already false because duplicates are seen, and
an overcount can only kill a currently conformant cell, so the correct
prediction there is the empty one.

Three operators are reported as out of scope rather than as passes.
Crash no-op hangs its probe by construction --- the kill it waits on is
disabled --- so its cell is unscored, not survived. Pin drift's subject
is the artifact's lockfile audit rather than any conformance cell.
And label-rule inversion has no mechanical site at all --- the
U/\ding{55} rule is applied when a reader assigns a verdict, not stored
by any probe --- so it is discharged by relabeling in the main paper's
Section~9 rather than by mutation here.

\begin{table}[t]
\caption{Harness mutation study (probes~170/172), fifteen load-bearing
cells. \emph{Reach} is the set of cells whose backing probe the operator
mutates; an operator can flip nothing outside it. \emph{Scope} marks
operators whose subject lies outside this driver, reported as such
rather than counted as survivors. CO-c.\ abbreviates the cross-process
consume-once cell.}
\label{tab:mutants}
\centering\small
\begin{tabular}{@{}llll@{}}
\toprule
Operator & Reach & Predicted & Observed \\
\midrule
undercount      & CO-c.\    & CO-c.\    & CO-c.\ \checkmark \\
overcount       & CO-c.\    & ---       & --- \checkmark \\
crash no-op     & CO-c.\    & CO-c.\    & \emph{scope}: probe hangs \\
fork-value      & FD \#6663 & FD \#6663 & FD \#6663 \checkmark \\
label-rule      & ---       & ---       & \emph{scope}: no site \\
state-only      & CO-c.\    & CO-c.\    & CO-c.\ \checkmark \\
barrier removal & CO-c.\    & ---       & none \checkmark \\
pin drift       & ---       & audit     & \emph{scope}: lockfile \\
\bottomrule
\end{tabular}
\end{table}

\section*{S2\quad Probe-suite campaign inventory}
\emph{Pilot} (113--115b): per-framework reproductions with effect
counters. \emph{Matrix} (118, 119, 123--125): the RD interleaving
construction and EO crash-path control, pydantic-graph recoverability,
the \sys{} CV and FD shim experiments, executor-order instrumentation.
\emph{Live} (121, 122, 131): the key-gated ecological cells, including
the failure-direction fork cell. \emph{Durable backends} (126--130):
the LangGraph probes on \texttt{SqliteSaver} with the durable external
ledger, the resume-map form, RD on SQLite, the cross-saver source
audit, the full set on live \texttt{PostgresSaver}. \emph{Crash
realism, adversarial order, repair, hardening} (133--143):
barrier-synchronized \texttt{SIGKILL} (133), the fork-intent read-path
repair with its write-path control (134), live replication (135),
adversarial durable-order RD (136), the three-point kill matrix (137),
the two-gate workflow (138), the interposition microbenchmark (139),
the AutoGen restore column (140), concurrent fan-out (141), the
external-process effect oracle (142), the trace-conformance checker
(143). \emph{Engines} (147): the embedded durable-execution baseline.
\emph{Hardening} (150, 152, 155--157): the CV downstream-consequence
split, the live PC/CV arm, the subgraph fork-flag evaluation, the
source-level mutation study, the concurrent benchmark. \emph{Parked
crash and composition} (158--160): crash while parked on all three
planes that park, cross-process duplicate delivery (159), the
kill-point sweep (160). \emph{Oracle and crash-realism closure}
(163--165): the oracle-atomicity kill matrix, \texttt{SIGKILL}
replication of the CrewAI and pydantic-graph cells, the read-path
cross-process consumption gate. \emph{Concurrency characterization and
self-audit} (167--172): the consume-count separation matrix, the
multi-racer and window-width sweep, a receipt audit re-deriving fifteen
load-bearing verdicts, the harness-mutation operators and diff driver,
the out-of-sample prediction test. \emph{Cross-host} (174): the
two-host consume-once race over a networked PostgreSQL server, with
server-clock arrival receipts.



\section*{S3\quad Latency panels (probes 139, 147, 157)}
Relocated from the main text for length; the main text states each
panel's headline figure. The three probes time \emph{different
windows} and are not comparable across panels.

\begin{table}[!t]
\renewcommand{\arraystretch}{1.15}
\caption{(Table~S3) Latency, collected in one place. The three probes time
\emph{different windows} and are not comparable across panels; each is
comparable within its own. (a)~probe~139, full interrupt protocol,
$N{=}200$ fresh-database iterations, p50 initial/resume.
(b)~probe~147, answer-sent to gated-effect-durable --- a single-operation
span in which the shim's extra \texttt{get\_tuple} is not amortized,
which is why its container delta is large where (a)'s is not.
(c)~probe~157, end-to-end under concurrency, $k{=}64$ threads over one
shared saver, $N{=}200$ protocols per cell, shim relative to stock.
Milliseconds.}
\label{tab:latency}
\centering
\footnotesize
\setlength{\tabcolsep}{4pt}
\begin{tabular}{@{}llrr@{}}
\toprule
& Configuration & Container & Dev.\ host \\
\midrule
\multicolumn{4}{@{}l}{(a) probe~139 --- full interrupt protocol (p50 initial/resume)} \\
& stock \texttt{SqliteSaver} & 19.4 / 4.2 & 58.7 / 20.5 \\
& $+$ fork-intent filter & 18.6 / 4.0 & 58.5 / 20.6 \\
& $+$ CV validity gate & 19.0 / 4.0 & 58.9 / 20.6 \\
& \emph{shim vs.\ stock} & \emph{within 5\%} & \emph{within $\pm$1.7\%} \\
\addlinespace
\multicolumn{4}{@{}l}{(b) probe~147 --- answer-sent $\to$ gated-effect-durable (p50)} \\
& stock \texttt{SqliteSaver} & 6.7 & 32.0 \\
& \sys{}-shimmed saver & 9.3 ($+$39\%) & 30.4 (noise) \\
& DBOS embedded worker & 33.8 & 92.5 \\
\addlinespace
\multicolumn{4}{@{}l}{(c) probe~157 --- $k{=}64$ concurrent, shim vs.\ stock} \\
& median & $+$19\% & $\pm$2.5\% \\
& tail (p95) & $+$16\% & $\pm$2.5\% \\
\bottomrule
\end{tabular}
\end{table}

\section*{S4\quad Label-rule sensitivity: the relabeling recomputation}
The \und{}/\no{} rule of main-text Table~5 note~b is applied when a reader
assigns a verdict, not stored by any probe, so its sensitivity claim is
discharged by relabeling rather than mutation. The strictest
alternative rule touches exactly the two \und{} cells in the matrix
--- \CA{} \texttt{@persist} PC and EO --- turning both to \no{} and
altering no other cell. Re-reading the pairwise-separation table under
that relabeling, the four \CA{} pairs still separate on the same cells
(LG--CA on PC, LI--CA on EO, CA--AG and CA--PG on EO under restore,
each now \no{} against \yes{} or \docd{}) and the six non-\CA{}
pairs are untouched: all ten separations stand, and the rule choice
moves labels, never the fragmentation result.



\section*{S5\quad LangGraphFork source-to-model mapping}
Relocated from main-text Sec.~4.3. Each model construct against the
\LG{}~1.2.9 source mechanism it formalizes; the responsible source
lines are quoted in the artifact.

\begin{center}
\footnotesize
\begin{tabular}{@{}p{0.52\columnwidth}p{0.40\columnwidth}@{}}
\toprule
\LG{}~1.2.9 source & LGF model \\
\midrule
null-task \texttt{\_\_resume\_\_} pending write & incoming resume value \\
task-recorded \texttt{\_\_resume\_\_} write (\texttt{put\_writes}) & $\mathit{recorded}[c]$ \\
\texttt{\_scratchpad} precedence (task-recorded first; null via \texttt{get\_null\_resume}; map appended after) & serve rule: recorded value served at $c$ \\
invocation with explicit \texttt{checkpoint\_id} & $\mathit{Invoke}(c, v)$ \\
saver upsert of negative-index channels & record action (both values durable) \\
\bottomrule
\end{tabular}
\end{center}



\section*{S6\quad TLAPS discharge of the reference conjunction}
Main-text Sec.~9 reports the theorem; this section records the
mechanized evidence. \texttt{ResumeContract\allowbreak Proofs.tla} proves, over the
unmodified \texttt{ResumeContract.tla}:

\begin{center}
\footnotesize
\begin{tabular}{@{}llp{0.44\textwidth}@{}}
\toprule
Theorem & Form & Content \\
\midrule
\texttt{Initiation}  & $Init \Rightarrow Inv$ & the inductive invariant holds initially \\
\texttt{Consecution} & $Inv \wedge [Next]_{vars} \Rightarrow Inv'$ & preservation under all seven action cases \\
\texttt{Sufficiency} & $Inv \Rightarrow$ conjunction & the invariant implies all six properties \\
\texttt{RefSafety}   & $Spec \Rightarrow \Box$conjunction & the headline unbounded theorem \\
\texttt{ConsumeOnceFromEO} & lemma & the CO--EO containment of Sec.~3.4 \\
\texttt{Monotonicity} & $Spec \Rightarrow [][frontier' \ge frontier]_{vars}$ & durable-frontier monotonicity \\
\bottomrule
\end{tabular}
\end{center}

\noindent All theorems are conditioned on \textit{Reference} (all six
fault constants \textsc{false}). Discharge: 196 obligations, zero
failed, zero omitted; backends Zenon and SMT under tlapm's default
cascade, Isabelle never invoked. Replication: tlapm build
\texttt{4600b24} (container, 26\,s cold / 20\,s clean-fingerprint)
and build \texttt{fd3988f} (developer host, 13\,s), identical
obligation counts; the committed receipt
(\texttt{formal/tla/\allowbreak tlaps/\allowbreak tlaps\_receipt.json}) records the tlapm
version, duration, and the SHA-256 of both files --- the spec hash
proving \texttt{ResumeContract.tla} is byte-identical to the module
every TLC result in the paper checked. The proofs module generalizes
\texttt{IndCheck.tla}'s bounded-sequence typing (\texttt{BSeq}, needed
for finite-state checking) to unbounded \texttt{Seq}, which is what
lifts the invariant from the three checked constant sets to the full
parameterized family; and it names the specification's own unnamed
module \textsc{assume} verbatim as \texttt{ConstAssumption}, solely
because tlapm cannot cite unnamed assumptions across
\textsc{extends} --- no assumption is added. The runner
(\texttt{175\_tlaps\_\allowbreak reference\_\allowbreak conjunction.sh}) re-derives the
discharge and refuses any \texttt{OMITTED} step, any failed
obligation, or a missing prover.

\end{document}

